Total variation cutoff for Kac's walk on the sphere

We prove cutoff in total variation distance for the discrete-time Kac walk on $S^{n-1}$ started from a coordinate vector. The cutoff occurs at $ C_{\mathrm{BRW}}n\log n$, where $C_{\mathrm{BRW}} \approx 3.8916$ is an explicit constant determined by the speed of the leftmost particle in a branching random walk. In particular, the cutoff location is not at the conjectured time $ 2n\log n$.

==> numerics.py <==
#!/usr/bin/env python3
"""Arb/FLINT interval certificate for the Kac coordinate-start constant.

Requirements:
    python -m pip install python-flint

Run, for example:
    python numerics.py
"""
from __future__ import annotations

import argparse
from dataclasses import dataclass
from fractions import Fraction
import math
from typing import Optional

try:
    from flint import arb, ctx, fmpq
except ImportError as exc:  # pragma: no cover
    raise SystemExit(
        "This script requires python-flint. Install it with\n"
        "    python -m pip install python-flint"
    ) from exc


@dataclass(frozen=True)
class BallInterval:
    """A printable enclosure represented by one Arb real ball."""

    x: arb

    def lower(self) -> arb:
        return self.x.lower()

    def upper(self) -> arb:
        return self.x.upper()

    def contains_zero(self) -> bool:
        return self.x.contains(arb(0))

    def __str__(self) -> str:
        return f"[{arb_decimal(self.lower(), 25)}, {arb_decimal(self.upper(), 25)}]"


def arb_decimal(x: arb, digits: int = 25) -> str:
    """Decimal string for an Arb ball/bound with a chosen display precision."""
    # The string may still include a tiny radius if x is not exact.  This is
    # harmless and more honest than silently printing a rounded point value.
    return x.str(digits)


def qarb(q: Fraction | int) -> arb:
    """Arb enclosure of an exact rational/integer."""
    if isinstance(q, int):
        return arb(q)
    return arb(fmpq(q.numerator, q.denominator))


def ball_from_endpoints(lo: Fraction | int | arb, hi: Fraction | int | arb) -> arb:
    """Return an Arb ball enclosing [lo, hi]."""
    lo_ball = lo if isinstance(lo, arb) else qarb(lo)
    hi_ball = hi if isinstance(hi, arb) else qarb(hi)
    return lo_ball.union(hi_ball)


def m_point(p: arb) -> arb:
    """Arb enclosure for m(p) at a point or ball p."""
    half = qarb(Fraction(1, 2))
    two = qarb(2)
    return two * (p + half).gamma() / (arb.pi().sqrt() * (p + qarb(1)).gamma())


def m_interval_mono(a: arb, b: arb) -> arb:
    """Arb enclosure for m(p) on [a,b], using that m is decreasing."""
    return m_point(b).union(m_point(a))


def D_point(p: arb, N: int) -> arb:
    """Arb enclosure for D(p)=psi(p+1)-psi(p+1/2).

    The finite partial sum is evaluated using Arb ball arithmetic.  The
    positive decreasing tail is enclosed by explicit integral bounds:

        integral_N^infty f_p(u) du <= tail <= integral_{N-1}^infty f_p(u) du,

    where f_p(u)=1/[2(u+p+1/2)(u+p+1)].
    """
    if N <= 0:
        raise ValueError("N must be positive")

    half = qarb(Fraction(1, 2))
    one = qarb(1)
    two = qarb(2)
    s = arb(0)

    for k in range(N):
        kk = qarb(k)
        s += one / (two * (kk + p + half) * (kk + p + one))

    N_ball = qarb(N)
    Nm1_ball = qarb(N - 1)

    lo_tail = ((N_ball + p + one) / (N_ball + p + half)).log()
    hi_tail = ((Nm1_ball + p + one) / (Nm1_ball + p + half)).log()
    tail = lo_tail.union(hi_tail)

    return s + tail


def derivative_sign_expression_point(p: arb, N: int) -> arb:
    """Arb enclosure for 1 - m(p) - p m(p) D(p)."""
    m = m_point(p)
    D = D_point(p, N)
    return qarb(1) - m - p * m * D


def cutoff_variational_expression_interval(a: arb, b: arb) -> arb:
    """Arb enclosure for p/(2(1-m(p))) on [a,b]."""
    p = a.union(b)
    m = m_interval_mono(a, b)
    return p / (qarb(2) * (qarb(1) - m))


def sigma_interval(a: arb, b: arb) -> arb:
    """Arb enclosure for sigma_p=(6+13p)/64 on [a,b]."""
    p = a.union(b)
    return (qarb(6) + qarb(13) * p) / qarb(64)


def error_threshold_interval(a: arb, b: arb) -> arb:
    """Arb enclosure for (1+p/2)/sigma_p on [a,b]."""
    p = a.union(b)
    sigma = sigma_interval(a, b)
    return (qarb(1) + p / qarb(2)) / sigma


def drift_gap_interval(a: arb, b: arb) -> arb:
    """Arb enclosure for 2(1-m(p))-sigma_p on [a,b]."""
    m = m_interval_mono(a, b)
    sigma = sigma_interval(a, b)
    return qarb(2) * (qarb(1) - m) - sigma


def union_enclosure(left: Fraction, right: Fraction, subdivisions: int):
    if subdivisions <= 0:
        raise ValueError("subdivisions must be positive")

    cutoff_union: Optional[arb] = None
    error_union: Optional[arb] = None
    gap_union: Optional[arb] = None

    width = right - left

    for j in range(subdivisions):
        a_frac = left + width * j / subdivisions
        b_frac = left + width * (j + 1) / subdivisions

        a = qarb(a_frac)
        b = qarb(b_frac)

        cutoff = cutoff_variational_expression_interval(a, b)
        error = error_threshold_interval(a, b)
        gap = drift_gap_interval(a, b)

        cutoff_union = cutoff if cutoff_union is None else cutoff_union.union(cutoff)
        error_union = error if error_union is None else error_union.union(error)
        gap_union = gap if gap_union is None else gap_union.union(gap)

    assert cutoff_union is not None and error_union is not None and gap_union is not None
    return BallInterval(cutoff_union), BallInterval(error_union), BallInterval(gap_union)


def ball_less_than(x: BallInterval | arb, y: str | Fraction | int) -> bool:
    xb = x.x if isinstance(x, BallInterval) else x
    yb = qarb(y) if isinstance(y, (Fraction, int)) else arb(y)
    return xb < yb


def ball_greater_than(x: BallInterval | arb, y: str | Fraction | int) -> bool:
    xb = x.x if isinstance(x, BallInterval) else x
    yb = qarb(y) if isinstance(y, (Fraction, int)) else arb(y)
    return xb > yb


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--dps",
        type=int,
        default=80,
        help="requested decimal precision; converted to Arb bits with a guard margin",
    )
    parser.add_argument("--N", type=int, default=20000, help="number of series terms for D(p)")
    parser.add_argument(
        "--subdivisions",
        type=int,
        default=1000,
        help="subdivisions of the minimizer bracket",
    )
    parser.add_argument("--left", default="2.41258", help="left endpoint of bracket")
    parser.add_argument("--right", default="2.41259", help="right endpoint of bracket")
    args = parser.parse_args()

    if args.dps <= 0:
        raise ValueError("dps must be positive")
    if args.N <= 0:
        raise ValueError("N must be positive")
    if args.subdivisions <= 0:
        raise ValueError("subdivisions must be positive")

    # python-flint sets Arb precision in bits.  This conversion preserves the
    # old --dps interface and adds a modest guard margin.
    ctx.prec = int(math.ceil(args.dps * math.log2(10))) + 32

    try:
        p_left_frac = Fraction(args.left)
        p_right_frac = Fraction(args.right)
    except ValueError as exc:
        raise ValueError(
            "left and right must be decimal or rational strings parseable by Fraction"
        ) from exc

    if not (Fraction(1, 1) < p_left_frac < p_right_frac):
        raise ValueError("Require 1 < left < right")

    p_left = qarb(p_left_frac)
    p_right = qarb(p_right_frac)

    left_derivative_sign = BallInterval(
        derivative_sign_expression_point(p_left, args.N)
    )
    right_derivative_sign = BallInterval(
        derivative_sign_expression_point(p_right, args.N)
    )
    cutoff_enc, error_enc, gap_enc = union_enclosure(
        p_left_frac, p_right_frac, args.subdivisions
    )

    print("Arb/FLINT ball-arithmetic certificate for the Kac coordinate-start constant")
    print(f"requested decimal precision dps : {args.dps}")
    print(f"Arb precision bits              : {ctx.prec}")
    print(f"series terms N                  : {args.N}")
    print(f"subdivisions of I               : {args.subdivisions}")
    print(f"I                               : [{args.left}, {args.right}]")
    print()
    print("Derivative sign expression: 1 - m(p) - p m(p) D(p)")
    print(f"at left endpoint                : {left_derivative_sign}")
    print(f"at right endpoint               : {right_derivative_sign}")
    print()
    print(f"p/(2(1-m(p))) on I              : {cutoff_enc}")
    print(f"(1+p/2)/sigma_p on I            : {error_enc}")
    print(f"2(1-m(p))-sigma_p on I          : {gap_enc}")
    print()

    checks = [
        (ball_less_than(left_derivative_sign, 0), "left endpoint derivative sign expression < 0"),
        (ball_greater_than(right_derivative_sign, 0), "right endpoint derivative sign expression > 0"),
        (ball_greater_than(cutoff_enc, "3.89160134"), "C_BRW > 3.89160134"),
        (ball_less_than(cutoff_enc, "3.89160138"), "C_BRW < 3.89160138"),
        (ball_greater_than(cutoff_enc, 3), "C_BRW > 3"),
        (ball_less_than(error_enc, "3.779154"), "sup_I (1+p/2)/sigma_p < 3.779154"),
        (
            error_enc.x < cutoff_enc.x,
            "sup_I (1+p/2)/sigma_p < lower enclosure for C_BRW",
        ),
        (ball_greater_than(gap_enc, "0.03613"), "inf_I (2(1-m(p))-sigma_p) > 0.03613"),
    ]

    for ok, msg in checks:
        print(("PASS" if ok else "FAIL") + " : " + msg)
    if not all(ok for ok, _ in checks):
        raise SystemExit(1)


if __name__ == "__main__":
    main()

"""
OUTPUT:

Arb/FLINT ball-arithmetic certificate for the Kac coordinate-start constant
requested decimal precision dps : 80
Arb precision bits              : 298
series terms N                  : 20000
subdivisions of I               : 1000
I                               : [2.41258, 2.41259]

Derivative sign expression: 1 - m(p) - p m(p) D(p)
at left endpoint                : [[-7.219806981442452293073794e-7 +/- 4.08e-32], [-7.199003193479299439794014e-7 +/- 2.34e-32]]
at right endpoint               : [[1.000251295053840929149128e-6 +/- 3.82e-31], [1.002331678592890197797696e-6 +/- 2.33e-31]]

p/(2(1-m(p))) on I              : [[3.891601344138714088920124 +/- 2.25e-25], [3.891601376415137456259059 +/- 3.53e-25]]
(1+p/2)/sigma_p on I            : [[3.779149095364391799695641 +/- 2.64e-25], [3.779153696896013317247325 +/- 2.56e-25]]
2(1-m(p))-sigma_p on I          : [[0.03613999246357424288084866 +/- 4.33e-27], [0.03614053491155144603403523 +/- 6.45e-28]]

PASS : left endpoint derivative sign expression < 0
PASS : right endpoint derivative sign expression > 0
PASS : C_BRW > 3.89160134
PASS : C_BRW < 3.89160138
PASS : C_BRW > 3
PASS : sup_I (1+p/2)/sigma_p < 3.779154
PASS : sup_I (1+p/2)/sigma_p < lower enclosure for C_BRW
PASS : inf_I (2(1-m(p))-sigma_p) > 0.03613
"""

